Unitary Shift Operators on a Graph

A unitary shift operator (GSO) for signals on a graph is introduced, which exhibits the desired property of energy preservation over both backward and forward graph shifts. For rigour, the graph differential operator is also derived in an analytical form. The commutativity relation of the shift operator with the Fourier transform is next explored in conjunction with the proposed GSO to introduce a graph discrete Fourier transform (GDFT) which, unlike existing approaches, ensures the orthogonality of GDFT bases and admits a natural frequency-domain interpretation. The proposed GDFT is shown to allow for a coherent definition of the graph discrete Hilbert transform (GDHT) and the graph analytic signal. The advantages of the proposed GSO are demonstrated through illustrative examples.

==> Shift_BSD.m <==
clear
clc
close all

%% load graph topology and params for plotting

N=8;
par.NodeLabels.FontSize=8;
par.dr=0.03;

load graf_undirected

A = [0 1 0 0 0 0 0 0
    0 0 1 0 0 0 0 0
    1 0 0 1 1 0 0 1
    1 0 0 0 0 0 0 0
    0 1 1 0 0 1 0 0
    0 0 0 0 0 0 0 1
    0 0 0 1 0 0 0 1
    0 0 1 0 0 0 1 0];

W = sign(A + A');

G=[];
for n=1:N
    for m=n+1:N
        if W(n,m)>0
            G=[G;n,m];
        end
    end
end

x0=0;
y0=0;

alpha1=0*pi/180;
alpha2=80*pi/180;
x1=xx;
y1=yy;
xx=x1*cos(alpha1)+y1*cos(alpha2);
yy=y1*cos(alpha1)+x1*cos(alpha2);
xx=5*xx+3;
yy=2.5*yy-0.7;

%% Get graph shift

I = eye(8);

[U,~,V]=svd(A);

X = zeros(8);
X(1:7,1:7) = eye(7);
X(8,8) = det(U*V');

S = U*X*V';
[uF,ulam] = eig(S);
uw = -real(log(diag(ulam))/i);
idx = find(uw>=0);
F=uF(:,idx);
w=uw(idx);

%% calc shifted signals

close all

x = [0,0,1.25,0,0,0,0,0]';
x = x/(x'*x);
Sfy = S'*x;
Sby = S*x;
Afy = A'*x;
Aby = A*x;

Sby(1)=0;

%% orig

figure()

xplot = x;

hold on
plot_graph_domain(xplot,xx,yy,G,0.2)
xlim([min(xx)-0.1,max(xx)+0.1])
ylim([min(yy)-1,max(yy)+1])
axis off

print shift_BSD_orig -dpdf

%% backward shift S

figure()

xplot = Sby;

hold on
plot([xx(3)';xx(2)'],[yy(3)';yy(2)'],'b-','LineWidth',2);
ks = [7,8];
rs = [2.25,1.5];
for i=[1,2]
    k=ks(i);
    r=rs(i);    
    [arc_x,arc_y] = plotarc([xx(G(k,2)) yy(G(k,2))]',[xx(G(k,1)) yy(G(k,1))]',r);
    p1=plot(arc_x,arc_y,'b-','LineWidth',2);
end
plot_graph_domain(xplot,xx,yy,G,0.2)
arrowh([xx(2),xx(3)],[yy(2),yy(3)],'r',225,75,1)
arrowh([xx(5)+0.08,xx(3)+0.08],[yy(5)+0.08,yy(3)+0.08],'r',225,75,1)
arrowh([xx(8)+0.11,xx(3)+0.11],[yy(8)+0.02,yy(3)+0.02],'r',225,75,1)
xlim([min(xx)-0.1,max(xx)+0.1])
ylim([min(yy)-1,max(yy)+1])
axis off

print shift_BSD_Sb -dpdf

%% forward shift S

figure()

xplot = Sfy;

hold on
plot([xx(3)';xx(1)'],[yy(3)';yy(1)'],'b-','LineWidth',2);
plot([xx(3)';xx(4)'],[yy(3)';yy(4)'],'b-','LineWidth',2);
ks = [7,8,12];
rs = [2.25,1.5,3];
for i=[1,2]
    k=ks(i);
    r=rs(i);
    
    [arc_x,arc_y] = plotarc([xx(G(k,1)) yy(G(k,1))]',[xx(G(k,2)) yy(G(k,2))]',r);
    p1=plot(arc_x,arc_y,'b-','LineWidth',2);
end
plot_graph_domain(xplot,xx,yy,G,0.2)
arrowh([xx(3),xx(1)],[yy(3),yy(1)],'r',225,75,1)
arrowh([xx(3),xx(4)],[yy(3),yy(4)],'r',225,75,1)
arrowh([xx(3)-0.08,xx(5)-0.08],[yy(3)-0.08,yy(5)-0.08],'r',225,75,1)
arrowh([xx(3)-0.2,xx(8)-0.02],[yy(3)+0.02,yy(8)+0.08],'r',225,75,1)
xlim([min(xx)-0.1,max(xx)+0.1])
ylim([min(yy)-1,max(yy)+1])
axis off

print shift_BSD_Sf -dpdf

%% backward shift A

figure()

xplot = Aby;

hold on
plot([xx(3)';xx(2)'],[yy(3)';yy(2)'],'b-','LineWidth',2);
ks = [7,8];
rs = [2.25,1.5];
for i=[1,2]
    k=ks(i);
    r=rs(i);    
    [arc_x,arc_y] = plotarc([xx(G(k,2)) yy(G(k,2))]',[xx(G(k,1)) yy(G(k,1))]',r);
    p1=plot(arc_x,arc_y,'b-','LineWidth',2);
end
plot_graph_domain(xplot,xx,yy,G,0.2)
arrowh([xx(2),xx(3)],[yy(2),yy(3)],'r',225,75,1)
arrowh([xx(5)+0.08,xx(3)+0.08],[yy(5)+0.08,yy(3)+0.08],'r',225,75,1)
arrowh([xx(8)+0.11,xx(3)+0.11],[yy(8)+0.02,yy(3)+0.02],'r',225,75,1)
xlim([min(xx)-0.1,max(xx)+0.1])
ylim([min(yy)-1,max(yy)+1])
axis off

print shift_BSD_Ab -dpdf

%% forward shift A

figure()

xplot = Afy;

hold on
plot([xx(3)';xx(1)'],[yy(3)';yy(1)'],'b-','LineWidth',2);
plot([xx(3)';xx(4)'],[yy(3)';yy(4)'],'b-','LineWidth',2);
ks = [7,8,12];
rs = [2.25,1.5,3];
for i=[1,2]
    k=ks(i);
    r=rs(i);
    
    [arc_x,arc_y] = plotarc([xx(G(k,1)) yy(G(k,1))]',[xx(G(k,2)) yy(G(k,2))]',r);
    p1=plot(arc_x,arc_y,'b-','LineWidth',2);
end
plot_graph_domain(xplot,xx,yy,G,0.2)
arrowh([xx(3),xx(1)],[yy(3),yy(1)],'r',225,75,1)
arrowh([xx(3),xx(4)],[yy(3),yy(4)],'r',225,75,1)
arrowh([xx(3)-0.08,xx(5)-0.08],[yy(3)-0.08,yy(5)-0.08],'r',225,75,1)
arrowh([xx(3)-0.2,xx(8)-0.02],[yy(3)+0.02,yy(8)+0.08],'r',225,75,1)
xlim([min(xx)-0.1,max(xx)+0.1])
ylim([min(yy)-1,max(yy)+1])
axis off

print shift_BSD_Af -dpdf

%% hilbert transform example

close all

x = F*[1,0,0,0]';
% x = F*[1,0,0,0]';
x = 1*x/(x'*x);

uX = uF'*x;
X = uX(idx);

xa = 2*F*X;
env = abs(xa);
phas = abs(angle(xa));
% phas(phas<-pi/10) = phas(phas<-pi/10)+2*pi;

Div = -logm(S);
freq = abs(Div*phas./pi);

figure()

axis equal

xplot = real(x);

hold on
plot_graph_domain(xplot,xx,yy,G,0.2)
xlim([min(xx)-0.1,max(xx)+0.1])
ylim([min(yy)-1,max(yy)+1])
axis off

axis off
print shift_BSD_orig2 -dpdf

figure()

xplot = env;

hold on
plot_graph_domain(xplot,xx,yy,G,0.2)
xlim([min(xx)-0.1,max(xx)+0.1])
ylim([min(yy)-1,max(yy)+1])
axis off

print shift_BSD_env -dpdf

figure()

xplot = phas./2./pi;

hold on
plot_graph_domain(xplot,xx,yy,G,0.2)
xlim([min(xx)-0.1,max(xx)+0.1])
ylim([min(yy)-1,max(yy)+1])
axis off

print shift_BSD_angle -dpdf


figure()

xplot = freq;

hold on
plot_graph_domain(xplot,xx,yy,G,0.2)
xlim([min(xx)-0.1,max(xx)+0.1])
ylim([min(yy)-1,max(yy)+1])
axis off

print shift_BSD_freq -dpdf




%%

close all

for k=1:4

    figure()

    axis equal

    xplot = real(F(:,k));
    xplot = 0.5*xplot/max(abs(xplot));
    
    hold on
    plot_graph_domain(xplot,xx,yy,G,0.2)
    xlim([min(xx)-0.1,max(xx)+0.1])
    ylim([min(yy)-1,max(yy)+1])
    axis off

    print(strcat('shift_BSD_GDFT_real_',num2str(k)), '-dpdf')
    
    figure()

    axis equal

    xplot = imag(F(:,k));
    xplot = 0.5*xplot/max(abs(xplot));

    hold on
    plot_graph_domain(xplot,xx,yy,G,0.2)
    xlim([min(xx)-0.1,max(xx)+0.1])
    ylim([min(yy)-1,max(yy)+1])
    axis off

    print(strcat('shift_BSD_GDFT_imag_',num2str(k)), '-dpdf')

    
end


close all



